External optimal control of nonlocal PDEs

Very recently M. Warma has shown that for nonlocal PDEs associated with the fractional Laplacian, the classical notion of controllability from the boundary does not make sense and therefore it must be replaced by a control that is localized outside the open set where the PDE is solved. Having learned from the above mentioned result, in this paper we introduce a new class of source identification and optimal control problems where the source/control is located outside the observation domain where the PDE is satisfied. The classical diffusion models lack this flexibility as they assume that the source/control is located either inside or on the boundary. This is essentially due to the locality property of the underlying operators. We use the nonlocality of the fractional operator to create a framework that now allows placing a source/control outside the observation domain. We consider the Dirichlet, Robin and Neumann source identification or optimal control problems. These problems require dealing with the nonlocal normal derivative (that we shall call interaction operator). We create a functional analytic framework and show well-posedness and derive the first order optimality conditions for these problems. We introduce a new approach to approximate, with convergence rate, the Dirichlet problem with nonzero exterior condition. The numerical examples confirm our theoretical findings and illustrate the practicality of our approach.

==> figures/control/ex_1/diary_matlab.m <==
% s = 0.2

optim_driver

fname =

    'double_circ_ctrlstrip4.msh'


nt =

       11900

 Derivative check for the optimal control problem .... 
abs grad err =  5.224028e-07, rel grad err = 6.076467e-05 
abs grad err =  5.224027e-08, rel grad err = 6.076465e-06 
abs grad err =  5.223601e-09, rel grad err = 6.075970e-07 
abs grad err =  5.190309e-10, rel grad err = 6.037245e-08 
abs grad err =  8.325037e-12, rel grad err = 9.683487e-10 
abs grad err =  2.303696e-10, rel grad err = 2.679605e-08 
abs grad err =  3.005927e-09, rel grad err = 3.496424e-07 
abs grad err =  3.076150e-08, rel grad err = 3.578106e-06 
abs grad err =  9.744511e-07, rel grad err = 1.133459e-04 
abs grad err =  7.080678e-06, rel grad err = 8.236078e-04 
    k     f(x_k)      ||P grad(x_k) ||   
    0   3.924630e-01   1.773964e-02   0
    1   3.921483e-01   1.773175e-02   0
    2   3.854943e-02   4.465184e-06   0
    3   3.854943e-02   4.465179e-06   0
    4   3.853950e-02   3.204602e-07   0
    5   3.853950e-02   3.211612e-07   0
    6   3.853950e-02   3.211530e-07   0
    7   3.853950e-02   3.211442e-07   0
    8   3.853950e-02   1.186028e-07   0
    9   3.853950e-02   1.186027e-07   0
   10   3.853950e-02   1.586059e-07   0
   11   3.853950e-02   1.692040e-07   0
   12   3.853950e-02   1.714398e-07   0
   13   3.853950e-02   1.713637e-07   0
   14   3.853950e-02   6.190091e-09   0


   % s = 0.8
   
optim_driver

fname =

    'double_circ_ctrlstrip4.msh'


nt =

       11900

 Derivative check for the optimal control problem .... 
abs grad err =  4.116729e-08, rel grad err = 1.835821e-05 
abs grad err =  4.116720e-09, rel grad err = 1.835817e-06 
abs grad err =  4.110727e-10, rel grad err = 1.833144e-07 
abs grad err =  4.025824e-11, rel grad err = 1.795283e-08 
abs grad err =  9.701793e-12, rel grad err = 4.326433e-09 
abs grad err =  2.317464e-10, rel grad err = 1.033454e-07 
abs grad err =  8.784766e-10, rel grad err = 3.917493e-07 
abs grad err =  3.797933e-08, rel grad err = 1.693656e-05 
abs grad err =  2.045128e-07, rel grad err = 9.120076e-05 
abs grad err =  2.045128e-07, rel grad err = 9.120076e-05 
    k     f(x_k)      ||P grad(x_k) ||   
    0   4.055089e-01   4.540181e-03   0
    1   4.054883e-01   4.540029e-03   0
    2   9.834345e-02   3.264420e-06   0
    3   9.834345e-02   3.264417e-06   0
    4   9.833813e-02   1.243621e-08   0
    

==> figures/control/ex_2/diary_matlab.m <==
%s = 0.2

optim_driver

fname =

    'circle_square4.msh'


nt =

       11968

 Derivative check for the optimal control problem .... 
abs grad err =  4.115558e-09, rel grad err = 6.347237e-06 
abs grad err =  4.115990e-10, rel grad err = 6.347903e-07 
abs grad err =  4.189472e-11, rel grad err = 6.461231e-08 
abs grad err =  1.524937e-11, rel grad err = 2.351840e-08 
abs grad err =  8.186275e-11, rel grad err = 1.262532e-07 
abs grad err =  7.479966e-10, rel grad err = 1.153601e-06 
abs grad err =  9.074669e-09, rel grad err = 1.399545e-05 
abs grad err =  8.679028e-08, rel grad err = 1.338527e-04 
abs grad err =  5.863906e-07, rel grad err = 9.043635e-04 
abs grad err =  4.472171e-06, rel grad err = 6.897225e-03 
    k     f(x_k)      ||P grad(x_k) ||   
    0   3.359323e-01   4.971546e-03   0
    1   3.359076e-01   4.971305e-03   0
    2   8.040667e-02   4.105977e-05   0
    3   8.040667e-02   4.105973e-05   0
    4   7.958925e-02   5.796413e-07   0
    5   7.958914e-02   3.278801e-07   0
    6   7.958914e-02   3.278614e-07   0
    7   7.958914e-02   3.278611e-07   0
    8   7.958909e-02   4.660922e-08   0


%s = 0.8    
    
optim_driver

fname =

    'circle_square4.msh'


nt =

       11968

 Derivative check for the optimal control problem .... 
abs grad err =  3.947482e-10, rel grad err = 2.446592e-06 
abs grad err =  3.939356e-11, rel grad err = 2.441556e-07 
abs grad err =  3.311316e-12, rel grad err = 2.052305e-08 
abs grad err =  1.129576e-12, rel grad err = 7.000946e-09 
abs grad err =  1.552377e-11, rel grad err = 9.621405e-08 
abs grad err =  3.175431e-10, rel grad err = 1.968086e-06 
abs grad err =  2.537989e-09, rel grad err = 1.573009e-05 
abs grad err =  2.474245e-08, rel grad err = 1.533501e-04 
abs grad err =  1.912759e-07, rel grad err = 1.185500e-03 
abs grad err =  3.638356e-07, rel grad err = 2.255000e-03 
    k     f(x_k)      ||P grad(x_k) ||   
    0   3.369418e-01   1.196396e-03   0
    1   3.369404e-01   1.196391e-03   0
    2   1.618078e-01   3.852875e-06   0
    3   1.618078e-01   3.852871e-06   0
    4   1.618004e-01   3.408184e-09   0


==> figures/control/ex_3/diary_matlab.m <==
% s = 0.2

optim_driver

fname =

    'GMU1.msh'


nt =

        8794

 Derivative check for the optimal control problem .... 
abs grad err =  2.115160e-09, rel grad err = 1.715843e-05 
abs grad err =  2.115120e-10, rel grad err = 1.715811e-06 
abs grad err =  2.124751e-11, rel grad err = 1.723624e-07 
abs grad err =  1.957385e-12, rel grad err = 1.587855e-08 
abs grad err =  3.345164e-12, rel grad err = 2.713638e-08 
abs grad err =  3.828820e-11, rel grad err = 3.105985e-07 
abs grad err =  1.004897e-10, rel grad err = 8.151844e-07 
abs grad err =  4.062847e-09, rel grad err = 3.295830e-05 
abs grad err =  1.012074e-07, rel grad err = 8.210063e-04 
abs grad err =  2.399852e-07, rel grad err = 1.946789e-03 
    k     f(x_k)      ||P grad(x_k) ||   
    0   6.657205e-02   2.709034e-03   0
    1   6.656471e-02   2.708457e-03   0
    2   4.935284e-02   1.588936e-04   0
    3   4.935282e-02   1.588933e-04   0
    4   4.792214e-02   1.282647e-04   1
    5   4.755910e-02   1.947939e-04   1
    6   4.750681e-02   2.145630e-04   1
    7   4.750676e-02   2.145342e-04   0
    8   4.731682e-02   1.073644e-04   0
    9   4.731620e-02   1.106164e-04   0
   10   4.731615e-02   1.109233e-04   0
   11   4.731587e-02   1.123088e-04   0
   12   4.731544e-02   1.140720e-04   0
   13   4.731543e-02   1.140673e-04   0
   14   4.717361e-02   1.635026e-04   0
   15   4.717132e-02   1.335521e-04   0
   16   4.717119e-02   1.347127e-04   0
   17   4.717099e-02   1.361709e-04   0
   18   4.717057e-02   1.388321e-04   0
   19   4.717055e-02   1.388196e-04   0
   20   4.704869e-02   9.545958e-05   0
   21   4.704652e-02   1.033834e-04   0
   22   4.704641e-02   1.039995e-04   0
   23   4.704628e-02   1.046829e-04   0
   24   4.704598e-02   1.060009e-04   0
   25   4.704597e-02   1.059955e-04   0
   26   4.693729e-02   1.142054e-04   0
   27   4.693729e-02   1.142054e-04   11
   28   4.693729e-02   1.142054e-04   11
   29   4.693729e-02   1.142054e-04   11
   30   4.693729e-02   1.142054e-04   10
   31   4.693727e-02   1.141973e-04   0
   32   4.683111e-02   8.849983e-05   0
   33   4.682821e-02   9.725371e-05   0
   34   4.682804e-02   9.803501e-05   0
   35   4.682797e-02   9.829340e-05   0
   36   4.682716e-02   1.009354e-04   0
   37   4.682715e-02   1.009300e-04   0
   38   4.673398e-02   9.371439e-05   0
   39   4.673398e-02   9.371100e-05   3
   40   4.673398e-02   9.367613e-05   2
   41   4.673398e-02   9.331683e-05   1
   42   4.673398e-02   9.328307e-05   2
   43   4.673397e-02   9.327796e-05   0
   44   4.663751e-02   8.486673e-05   0
   45   4.663389e-02   9.479959e-05   0
   46   4.663375e-02   9.535361e-05   0
   47   4.663358e-02   9.599943e-05   0
   48   4.663315e-02   9.739198e-05   0
   49   4.663314e-02   9.738654e-05   0
   50   4.655085e-02   8.278211e-05   0
   51   4.655084e-02   8.278644e-05   0
   52   4.650845e-02   2.501589e-04   0
   53   4.637389e-02   1.383561e-04   0
   54   4.629623e-02   1.143844e-04   0
   55   4.629622e-02   1.143758e-04   0
   56   4.618350e-02   5.962083e-05   0
   57   4.618310e-02   6.126959e-05   0
   58   4.618304e-02   6.156848e-05   0
   59   4.618299e-02   6.179569e-05   0
   60   4.618287e-02   6.232607e-05   0
   61   4.618286e-02   6.232470e-05   0
   62   4.608941e-02   9.124397e-05   0
   63   4.608934e-02   8.690155e-05   0
   64   4.608933e-02   8.691690e-05   0
   65   4.606099e-02   1.162766e-04   0
   66   4.603491e-02   1.309709e-04   0
   67   4.603489e-02   1.309627e-04   0
   68   4.586727e-02   4.703111e-05   0
   69   4.586655e-02   4.904033e-05   0
   70   4.586650e-02   4.928623e-05   0
   71   4.586648e-02   4.938750e-05   0
   72   4.586639e-02   4.949936e-05   0
   73   4.586639e-02   4.949879e-05   0
   74   4.579318e-02   1.015178e-04   0
   75   4.577770e-02   6.840255e-05   0
   76   4.577770e-02   6.849496e-05   1
   77   4.577770e-02   6.859986e-05   1
   78   4.577770e-02   6.871795e-05   1
   79   4.577770e-02   6.871538e-05   0
   80   4.569157e-02   4.605187e-05   0
   81   4.569148e-02   4.644208e-05   0
   82   4.569148e-02   4.644208e-05   10
   83   4.569148e-02   4.644208e-05   11
   84   4.569148e-02   4.644208e-05   11
   85   4.569147e-02   4.644133e-05   0
   86   4.562289e-02   6.031341e-05   0
   87   4.562279e-02   5.869150e-05   0
   88   4.562279e-02   5.863735e-05   0
   89   4.562243e-02   5.635641e-05   0
   90   4.562188e-02   5.409376e-05   0
   91   4.562188e-02   5.409224e-05   0
   92   4.555161e-02   4.780664e-05   0
   93   4.555161e-02   4.780744e-05   0
   94   4.531202e-02   4.603793e-05   0
   95   4.520886e-02   3.366020e-05   2
   96   4.513906e-02   2.479108e-05   1
   97   4.513906e-02   2.479108e-05   0
   98   4.509872e-02   1.262000e-04   1
   99   4.489564e-02   5.275327e-05   0
  100   4.474962e-02   4.013665e-05   0
  101   4.474962e-02   3.400189e-05   6
  102   4.474962e-02   3.400034e-05   0
  103   4.474962e-02   3.147242e-05   0
  104   4.470056e-02   1.644296e-05   0
  105   4.469409e-02   2.086824e-05   0
  106   4.469409e-02   2.086862e-05   0
  107   4.467850e-02   3.177748e-05   0
  108   4.465309e-02   4.533839e-05   0
  109   4.465309e-02   4.533715e-05   0
  110   4.461792e-02   3.220084e-05   0
  111   4.461791e-02   3.221472e-05   0
  112   4.461778e-02   3.299085e-05   0
  113   4.461760e-02   3.384554e-05   0
  114   4.461714e-02   3.569977e-05   0
  115   4.461714e-02   3.569900e-05   0
  116   4.459141e-02   1.969175e-05   0
  117   4.446488e-02   1.932948e-05   0
  118   4.445770e-02   3.920439e-05   0
  119   4.445518e-02   3.291640e-05   0
  120   4.445518e-02   3.291400e-05   0
  121   4.445517e-02   3.291361e-05   0
  122   4.438802e-02   1.448184e-05   0
  123   4.438802e-02   1.448184e-05   11
  124   4.438802e-02   1.448184e-05   12
  125   4.438777e-02   1.484936e-05   0
  126   4.438731e-02   1.542733e-05   0
  127   4.438731e-02   1.542728e-05   0
  128   4.435545e-02   2.399714e-05   0
  129   4.435432e-02   2.131327e-05   0
  130   4.435432e-02   2.131327e-05   10
  131   4.435432e-02   2.131327e-05   11
  132   4.435432e-02   2.131327e-05   12
  133   4.435432e-02   2.131308e-05   0
  134   4.431400e-02   1.525426e-05   0
  135   4.431400e-02   1.525433e-05   0
  136   4.418600e-02   1.949961e-05   0
  137   4.418600e-02   1.949946e-05   0
  138   4.416443e-02   1.742631e-05   0
  139   4.416443e-02   1.742631e-05   9
  140   4.416443e-02   1.742631e-05   10
  141   4.416443e-02   1.742631e-05   11
  142   4.416443e-02   1.742631e-05   11
  143   4.416443e-02   1.741817e-05   0
  144   4.414538e-02   9.844072e-06   0
  145   4.412147e-02   2.043753e-05   0
  146   4.411924e-02   2.857168e-05   0
  147   4.411279e-02   2.968506e-05   0
  148   4.410262e-02   2.738440e-05   1
  149   4.410262e-02   2.738548e-05   0
  150   4.407508e-02   2.083041e-05   0
  151   4.407496e-02   2.032579e-05   0
  152   4.407496e-02   2.031825e-05   0
  153   4.407480e-02   1.983040e-05   0
  154   4.407461e-02   1.936043e-05   0
  155   4.407461e-02   1.936029e-05   0
  156   4.404166e-02   1.617427e-05   0
  157   4.401964e-02   1.436053e-05   0
  158   4.399696e-02   9.244357e-06   1
  159   4.397537e-02   1.559256e-05   0
  160   4.397423e-02   1.348370e-05   0
  161   4.397423e-02   1.348363e-05   0
  162   4.394515e-02   8.957141e-06   0
  163   4.394515e-02   8.957162e-06   0
  164   4.385647e-02   1.296660e-05   0
  165   4.385647e-02   1.296654e-05   0
  166   4.384114e-02   8.385875e-06   0
  167   4.384114e-02   8.385896e-06   0
  168   4.383691e-02   7.163104e-06   1
  169   4.382791e-02   1.272456e-05   0
  170   4.381828e-02   1.461874e-05   0
  171   4.381828e-02   1.461867e-05   0
  172   4.378152e-02   5.678846e-06   0
  173   4.378152e-02   5.678851e-06   0
  174   4.367923e-02   9.246310e-06   0
  175   4.367923e-02   9.246278e-06   0
  176   4.366915e-02   5.244858e-06   0
  177   4.366915e-02   5.244858e-06   9
  178   4.366915e-02   5.244858e-06   11
  179   4.366915e-02   5.244858e-06   11
  180   4.366912e-02   5.673564e-06   0
  181   4.366912e-02   5.673554e-06   0
  182   4.365389e-02   6.167426e-06   0
  183   4.365022e-02   9.715411e-06   0
  184   4.365019e-02   9.802110e-06   0
  185   4.365013e-02   9.844062e-06   0
  186   4.364651e-02   9.386509e-06   1
  187   4.364651e-02   9.386476e-06   0
  188   4.363643e-02   5.576809e-06   0
  189   4.363641e-02   5.552118e-06   0
  190   4.363641e-02   5.549817e-06   0
  191   4.363639e-02   5.523162e-06   0
  192   4.363637e-02   5.494607e-06   0
  193   4.363637e-02   5.494597e-06   0
  194   4.361819e-02   6.815180e-06   0
  195   4.361360e-02   1.048823e-05   0
  196   4.361309e-02   1.092170e-05   0
  197   4.360865e-02   1.325559e-05   0
  198   4.359346e-02   8.810683e-06   0
  199   4.359345e-02   8.822675e-06   0
  200   4.358483e-02   5.680182e-06   0
  201   4.358431e-02   5.070139e-06   0
  202   4.358431e-02   5.070066e-06   0
  203   4.358347e-02   4.610087e-06   0
  204   4.358251e-02   3.950258e-06   0
  205   4.358251e-02   3.950257e-06   0
  206   4.354533e-02   3.506262e-06   1
  207   4.349423e-02   8.990505e-06   1
  208   4.349177e-02   3.198399e-06   0
  209   4.349070e-02   5.860288e-06   0
  210   4.349070e-02   5.860316e-06   0
  211   4.349070e-02   5.860301e-06   0
  212   4.347769e-02   2.959792e-06   0
  213   4.347769e-02   2.959794e-06   0
  214   4.344395e-02   8.668615e-06   0
  215   4.337233e-02   3.216180e-06   1
  216   4.336594e-02   1.612307e-06   1
  217   4.336594e-02   1.612609e-06   0
  218   4.336086e-02   3.990672e-06   0
  219   4.336085e-02   3.979873e-06   0
  220   4.336085e-02   3.977316e-06   0
  221   4.336085e-02   3.963962e-06   0
  222   4.336084e-02   3.948056e-06   0
  223   4.336084e-02   3.948049e-06   0
  224   4.335214e-02   1.539601e-06   0
  225   4.335214e-02   1.539602e-06   0
  226   4.333099e-02   5.009076e-06   0
  227   4.329509e-02   1.889945e-06   0
  228   4.327708e-02   7.115535e-06   0
  229   4.327708e-02   7.115524e-06   0
  230   4.325262e-02   5.517734e-07   0
  231   4.325262e-02   5.517734e-07   0
  232   4.324806e-02   6.016883e-07   1
  233   4.324320e-02   3.992081e-07   1
  234   4.324245e-02   6.415104e-07   1
  235   4.324245e-02   6.415098e-07   0
  236   4.324153e-02   5.139157e-07   0
  237   4.324153e-02   5.139159e-07   0
  238   4.323944e-02   9.958450e-07   0
  239   4.323631e-02   1.300630e-06   0
  240   4.323311e-02   1.478455e-06   0
  241   4.323311e-02   1.076709e-06   0
  242   4.323194e-02   2.875318e-07   0
  243   4.323172e-02   1.496397e-07   0
  244   4.323172e-02   1.496397e-07   0
  245   4.323139e-02   2.672372e-07   0
  246   4.323090e-02   3.553449e-07   0
  247   4.323090e-02   3.553446e-07   0
  248   4.323090e-02   3.204380e-07   1
  249   4.323090e-02   2.894964e-07   1
  250   4.323090e-02   2.894964e-07   9
  251   4.323090e-02   2.894964e-07   12
  252   4.323090e-02   2.894964e-07   10
  253   4.323090e-02   2.894962e-07   0
  254   4.323090e-02   2.603037e-07   1
  255   4.323090e-02   2.603037e-07   10
  256   4.323090e-02   2.603037e-07   9
  257   4.323090e-02   2.603037e-07   10
  258   4.323090e-02   2.603037e-07   10
  259   4.323090e-02   2.603036e-07   0
  260   4.323090e-02   2.575834e-07   2
  261   4.323090e-02   2.548974e-07   2
  262   4.323090e-02   2.522454e-07   2
  263   4.323090e-02   2.519832e-07   3
  264   4.323090e-02   2.517214e-07   3
  265   4.323090e-02   2.517212e-07   0
  266   4.323090e-02   2.490637e-07   2
  267   4.323090e-02   2.464403e-07   2
  268   4.323090e-02   2.438507e-07   2
  269   4.323090e-02   2.438507e-07   8
  270   4.323090e-02   2.438507e-07   8
  271   4.323090e-02   2.438505e-07   0
  272   4.323090e-02   2.412483e-07   2
  273   4.323090e-02   2.386802e-07   2
  274   4.323090e-02   2.384264e-07   3
  275   4.323090e-02   2.381729e-07   3
  276   4.323090e-02   2.381476e-07   4
  277   4.323090e-02   2.381474e-07   0
  278   4.323090e-02   2.355838e-07   2
  279   4.323090e-02   2.330543e-07   2
  280   4.323090e-02   2.328044e-07   3
  281   4.323090e-02   2.328044e-07   8
  282   4.323090e-02   2.328044e-07   8
  283   4.323090e-02   2.328042e-07   0
  284   4.323090e-02   2.302755e-07   2
  285   4.323090e-02   2.277810e-07   2
  286   4.323090e-02   2.277563e-07   4
  287   4.323090e-02   2.277317e-07   4
  288   4.323090e-02   2.277070e-07   4
  289   4.323090e-02   2.277069e-07   0
  290   4.323090e-02   2.252101e-07   2
  291   4.323090e-02   2.227477e-07   2
  292   4.323090e-02   2.225045e-07   3
  293   4.323090e-02   2.224802e-07   4
  294   4.323090e-02   2.224559e-07   4
  295   4.323090e-02   2.224558e-07   0
  296   4.323090e-02   2.199904e-07   2
  297   4.323090e-02   2.175598e-07   2
  298   4.323090e-02   2.173197e-07   3
  299   4.323090e-02   2.170800e-07   3
  300   4.323090e-02   2.168406e-07   3
  301   4.323090e-02   2.168404e-07   0
  302   4.323090e-02   2.144068e-07   2
  303   4.323090e-02   2.120084e-07   2
  304   4.323090e-02   2.096448e-07   2
  305   4.323090e-02   2.096447e-07   7
  306   4.323090e-02   2.096447e-07   10
  307   4.323090e-02   2.096446e-07   0
  308   4.323090e-02   2.072484e-07   2
  309   4.323090e-02   2.048881e-07   2
  310   4.323090e-02   2.025634e-07   2
  311   4.323090e-02   2.002742e-07   2
  312   4.323090e-02   2.002742e-07   8
  313   4.323090e-02   2.002740e-07   0
  314   4.323090e-02   1.774234e-07   1
  315   4.323090e-02   1.774234e-07   11
  316   4.323090e-02   1.774234e-07   11
  317   4.323090e-02   1.774234e-07   13
  318   4.323090e-02   1.620504e-07   1
  319   4.323090e-02   1.620504e-07   0
  320   4.323090e-02   1.405139e-07   1
  321   4.323089e-02   1.254239e-07   1
  322   4.323089e-02   1.167012e-07   1
  323   4.323089e-02   1.167012e-07   11
  324   4.323089e-02   1.167012e-07   12
  325   4.323089e-02   1.167012e-07   0
  326   4.323042e-02   2.666859e-06   0
  327   4.323042e-02   2.666826e-06   0
  328   4.322948e-02   2.285839e-06   0
  329   4.322871e-02   1.900055e-06   0
  330   4.322781e-02   1.299272e-06   0
  331   4.322781e-02   1.299271e-06   0
  332   4.322605e-02   3.978899e-08   0




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% s = 0.8



optim_driver

fname =

    'GMU1.msh'


nt =

        8794

 Derivative check for the optimal control problem .... 
abs grad err =  7.818063e-11, rel grad err = 4.039441e-06 
abs grad err =  7.803597e-12, rel grad err = 4.031967e-07 
abs grad err =  6.426584e-13, rel grad err = 3.320491e-08 
abs grad err =  1.300232e-12, rel grad err = 6.718045e-08 
abs grad err =  4.075789e-12, rel grad err = 2.105881e-07 
abs grad err =  1.983648e-10, rel grad err = 1.024912e-05 
abs grad err =  1.031032e-09, rel grad err = 5.327142e-05 
abs grad err =  1.907216e-08, rel grad err = 9.854212e-04 
abs grad err =  7.458331e-08, rel grad err = 3.853574e-03 
abs grad err =  1.462362e-06, rel grad err = 7.555740e-02 
    k     f(x_k)      ||P grad(x_k) ||   
    0   6.657205e-02   4.685244e-04   0
    1   6.657183e-02   4.685197e-04   0
    2   5.584421e-02   3.352063e-05   0
    3   5.584421e-02   3.352062e-05   0
    4   5.448288e-02   2.670725e-05   1
    5   5.408457e-02   2.636896e-05   1
    6   5.390890e-02   3.797297e-05   1
    7   5.390890e-02   3.797279e-05   0
    8   5.375664e-02   1.836451e-05   0
    9   5.375124e-02   2.085625e-05   0
   10   5.375093e-02   2.172018e-05   0
   11   5.375092e-02   2.172103e-05   0
   12   5.375008e-02   2.266822e-05   0
   13   5.375008e-02   2.266817e-05   0
   14   5.363055e-02   2.954668e-05   0
   15   5.363055e-02   2.954681e-05   0
   16   5.358725e-02   2.845488e-05   1
   17   5.356421e-02   2.873573e-05   1
   18   5.353352e-02   4.992684e-05   0
   19   5.353352e-02   4.992666e-05   0
   20   5.317929e-02   1.294174e-05   0
   21   5.317419e-02   1.361093e-05   0
   22   5.317417e-02   1.369325e-05   0
   23   5.317417e-02   1.369871e-05   0
   24   5.317417e-02   1.371113e-05   0
   25   5.317417e-02   1.371112e-05   0
   26   5.306898e-02   3.907606e-05   0
   27   5.299082e-02   2.090552e-05   0
   28   5.299071e-02   2.185978e-05   0
   29   5.299071e-02   2.186075e-05   0
   30   5.299007e-02   2.282816e-05   0
   31   5.299007e-02   2.282811e-05   0
   32   5.284302e-02   1.129319e-05   0
   33   5.284285e-02   1.154409e-05   0
   34   5.284284e-02   1.158332e-05   0
   35   5.284283e-02   1.158529e-05   0
   36   5.284281e-02   1.162687e-05   0
   37   5.284281e-02   1.162686e-05   0
   38   5.272439e-02   1.850559e-05   0
   39   5.272406e-02   1.758240e-05   0
   40   5.272406e-02   1.758966e-05   0
   41   5.272406e-02   1.765630e-05   0
   42   5.272405e-02   1.773029e-05   0
   43   5.272405e-02   1.773026e-05   0
   44   5.261748e-02   9.221977e-06   0
   45   5.261627e-02   1.007292e-05   0
   46   5.261622e-02   1.021986e-05   0
   47   5.261622e-02   1.022027e-05   0
   48   5.261614e-02   1.037119e-05   0
   49   5.261614e-02   1.037118e-05   0
   50   5.253066e-02   1.339807e-05   0
   51   5.253046e-02   1.293762e-05   0
   52   5.253046e-02   1.293762e-05   8
   53   5.253046e-02   1.293762e-05   9
   54   5.253045e-02   1.295817e-05   1
   55   5.253045e-02   1.295816e-05   0
   56   5.245011e-02   8.570466e-06   0
   57   5.244927e-02   9.362986e-06   0
   58   5.244925e-02   9.465089e-06   0
   59   5.244925e-02   9.465621e-06   0
   60   5.244921e-02   9.569529e-06   0
   61   5.244921e-02   9.569523e-06   0
   62   5.237879e-02   1.053564e-05   0
   63   5.237879e-02   1.053565e-05   0
   64   5.235410e-02   1.087066e-05   1
   65   5.233153e-02   1.140662e-05   1
   66   5.231297e-02   1.238068e-05   1
   67   5.231297e-02   1.238067e-05   0
   68   5.223185e-02   6.121231e-06   0
   69   5.223169e-02   6.345200e-06   0
   70   5.223168e-02   6.384194e-06   0
   71   5.223168e-02   6.384540e-06   0
   72   5.223166e-02   6.424383e-06   0
   73   5.223166e-02   6.424381e-06   0
   74   5.216793e-02   9.675100e-06   0
   75   5.216793e-02   9.675108e-06   0
   76   5.214539e-02   1.032610e-05   1
   77   5.211619e-02   1.100417e-05   1
   78   5.210455e-02   1.120802e-05   1
   79   5.210455e-02   1.120801e-05   0
   80   5.202001e-02   4.349395e-06   0
   81   5.201994e-02   4.424677e-06   0
   82   5.201994e-02   4.427330e-06   0
   83   5.201994e-02   4.428558e-06   0
   84   5.201993e-02   4.432453e-06   0
   85   5.201993e-02   4.432452e-06   0
   86   5.195868e-02   9.229198e-06   0
   87   5.195444e-02   6.606444e-06   0
   88   5.195435e-02   6.856611e-06   0
   89   5.195435e-02   6.856723e-06   0
   90   5.195412e-02   7.108578e-06   0
   91   5.195412e-02   7.108573e-06   0
   92   5.190892e-02   3.784607e-06   0
   93   5.190888e-02   3.839090e-06   0
   94   5.190888e-02   3.841333e-06   0
   95   5.190888e-02   3.842709e-06   0
   96   5.190887e-02   3.846337e-06   0
   97   5.190887e-02   3.846336e-06   0
   98   5.187291e-02   6.186962e-06   0
   99   5.187276e-02   5.722618e-06   0
  100   5.187276e-02   5.723445e-06   0
  101   5.187275e-02   5.746057e-06   0
  102   5.187275e-02   5.769520e-06   0
  103   5.187275e-02   5.769517e-06   0
  104   5.183921e-02   3.223228e-06   0
  105   5.183903e-02   3.397149e-06   0
  106   5.183902e-02   3.406390e-06   0
  107   5.183902e-02   3.406660e-06   0
  108   5.183902e-02   3.416221e-06   0
  109   5.183902e-02   3.416220e-06   0
  110   5.181210e-02   4.835869e-06   0
  111   5.181205e-02   4.636794e-06   0
  112   5.181205e-02   4.637410e-06   0
  113   5.181205e-02   4.655394e-06   0
  114   5.181205e-02   4.674022e-06   0
  115   5.181205e-02   4.674020e-06   0
  116   5.178785e-02   2.683286e-06   0
  117   5.178752e-02   2.956602e-06   0
  118   5.178751e-02   2.969452e-06   0
  119   5.178751e-02   2.969599e-06   0
  120   5.178751e-02   2.982676e-06   0
  121   5.178751e-02   2.982675e-06   0
  122   5.176838e-02   3.770700e-06   0
  123   5.176831e-02   3.617851e-06   0
  124   5.176831e-02   3.617851e-06   8
  125   5.176831e-02   3.617851e-06   9
  126   5.176831e-02   3.617851e-06   10
  127   5.176831e-02   3.617849e-06   0
  128   5.174887e-02   2.755510e-06   0
  129   5.174887e-02   2.755510e-06   0
  130   5.168580e-02   2.941234e-06   0
  131   5.165775e-02   1.896492e-06   1
  132   5.163806e-02   5.601776e-06   0
  133   5.163806e-02   5.601774e-06   0
  134   5.159533e-02   4.747365e-07   0
  135   5.159525e-02   4.731624e-07   0
  136   5.159525e-02   4.746959e-07   0
  137   5.159525e-02   4.746980e-07   0
  138   5.159525e-02   4.763607e-07   0
  139   5.159525e-02   4.763607e-07   0
  140   5.158590e-02   1.455488e-06   0
  141   5.158590e-02   1.455489e-06   0
  142   5.158493e-02   1.595704e-06   0
  143   5.158455e-02   1.427846e-06   0
  144   5.158296e-02   7.968737e-07   0
  145   5.158296e-02   7.968734e-07   0
  146   5.158171e-02   1.220778e-07   0
  147   5.158171e-02   1.220778e-07   0
  148   5.158149e-02   1.766111e-07   0
  149   5.158116e-02   2.720181e-07   0
  150   5.158065e-02   3.794892e-07   0
  151   5.158065e-02   3.794891e-07   0
  152   5.158034e-02   3.072086e-08   0

